Contact Rigidity and Comparison Kernels for Type A lci Schubert Varieties

Let $X_w$ be a Type A local complete intersection Schubert variety. We prove Contact Rigidity: the existence of two smooth singular components forces some pair of singular components to contain a common Schubert subvariety of codimension one in each. If the singular locus is a single smooth component $X_z$, the rational comparison kernel is $IC_z$, and $P_{u,w}(q)=1+q^{(\ell(w)-\ell(z)-1)/2}$ for every $u\leq z$. The first proof combines pattern avoidance with a computer-assisted finite overlap classification, rectangle inheritance, and extremal repairs. The second establishes the hypotheses of Woo's theorem and uses Euler characteristics and Bruhat triangularity to identify the entire perverse kernel.

==> anc/README.txt <==
Finite overlap classification: accompanying source and recorded output

Article: Contact Rigidity and Comparison Kernels for Type A lci Schubert Varieties
Author: Minghua Dou

Files
  signature_verify.py          Finite signature verifier (section reference updated).
  signature_verify_output.txt  Recorded output, independently reproduced.

Requirements
  Python 3. Only the standard library (itertools) is used.

Reproduction
  From this directory run:
    python3 signature_verify.py > reproduced_output.txt
  Compare reproduced_output.txt with signature_verify_output.txt.

The verifier and recorded output originate from the dissertation source.
The introductory docstring now refers to Section 3 rather than Chapter 3.
The present revision adds an explicit runtime check that each selected
cross candidate's middle region contains no noncore point of the selected
union, as required by the complete two-point classification theorem.
The enumeration predicates, candidate-selection rule, and recorded output
are unchanged. The revised program was rerun successfully and its output
was verified to agree byte-for-byte with signature_verify_output.txt.
Printed core positions are one-based; positions are zero-based internally.
U is the unresolved required-cell set; H is the residual middle-cell set;
H-inherited records inclusion in the intersection of the original middle sets.
A printed cell pair (h,v) denotes the elementary cell with indices h,v;
these cell indices are the same as those in Appendix A.

The manuscript establishes the ambient-to-finite reduction and completeness
before using these computations, and retains the complete finite tables,
rectangle inheritance certificates, and both extremal-repair arguments.
The program enumerates standardised one-point and two-point overlaps; it is
not an enumeration of all ambient permutations up to a chosen rank.

Ancillary material description
  Python 3 finite verifier and recorded output for the one-point and two-point
  admissible-core overlap classifications, with reproduction instructions.


==> anc/signature_verify.py <==
#!/usr/bin/env python3
"""Finite verifier used in the hybrid proof of Contact Rigidity.

The program starts only from the definitions of admissible P/Q-cores,
classical-pattern avoidance, and the deterministic cross-candidate rule.
It enumerates the one-point and two-point standardised signatures used in
Section 3. No final signature or candidate table is hard-coded.
"""
from itertools import combinations, permutations, product

P, Q = (4, 2, 3, 1), (3, 4, 1, 2)
BAD4 = (Q, P)
LCI = (
    (5, 3, 2, 4, 1),
    (5, 2, 3, 4, 1),
    (5, 2, 4, 3, 1),
    (3, 5, 1, 4, 2),
    (4, 2, 5, 1, 3),
    (3, 5, 1, 6, 2, 4),
)


def flat(a):
    return tuple(1 + sum(y < x for y in a) for x in a)


def occurrences(pat, p):
    return [
        tuple(i + 1 for i in I)
        for I in combinations(range(len(p)), len(pat))
        if flat(tuple(p[i] for i in I)) == pat
    ]


def avoids(p, pats):
    return all(not occurrences(q, p) for q in pats)


def rect_points(p, x1, x2, y1, y2):
    return [(i, p[i]) for i in range(len(p)) if x1 < i < x2 and y1 < p[i] < y2]


def core_ok(p, I, typ):
    a, b, c, d = I
    A, B, C, D = (p[i] for i in I)
    if flat((A, B, C, D)) != (P if typ == "P" else Q):
        return False
    if typ == "P":
        rects = ((a, b, B, A), (b, c, D, A), (c, d, D, C))
        return all(not rect_points(p, *R) for R in rects)
    rects = (
        (a, b, D, A), (b, c, A, B), (c, d, D, A),
        (b, c, C, D), (a, b, C, D), (c, d, A, B),
    )
    if any(rect_points(p, *R) for R in rects):
        return False
    Bpts = rect_points(p, b, c, D, A)
    return all(Bpts[k][1] > Bpts[k + 1][1] for k in range(len(Bpts) - 1))


def lower(p, I, typ):
    p = list(p)
    a, b, c, d = I
    A, B, C, D = (p[i] for i in I)
    if typ == "P":
        p[a], p[b], p[c], p[d] = B, D, A, C
    else:
        p[a], p[b], p[c], p[d] = C, A, D, B
    return tuple(p)


def supports(r, s):
    allset = set(range(r))
    for I in combinations(range(r), 4):
        for J in combinations(range(r), 4):
            if I < J and len(set(I) & set(J)) == s and set(I) | set(J) == allset:
                yield I, J


def label(I, typ):
    return "".join(str(i + 1) for i in I) + typ


def rectangles(p, I, typ):
    a, b, c, d = I
    A, B, C, D = (p[i] for i in I)
    if typ == "P":
        return {"PL": (a, b, B, A), "PC": (b, c, D, A), "PR": (c, d, D, C)}, None
    return {
        "Q1": (a, b, D, A), "Q2": (b, c, A, B), "Q3": (c, d, D, A),
        "Q4": (b, c, C, D), "QA1": (a, b, C, D), "QA2": (c, d, A, B),
    }, (b, c, D, A)


def cells(R):
    x1, x2, y1, y2 = R
    return {(h, v) for h in range(x1 + 1, x2 + 1) for v in range(y1, y2)}


def empty_map(p, I, typ):
    out = {}
    for name, R in rectangles(p, I, typ)[0].items():
        for cell in cells(R):
            out.setdefault(cell, []).append(name)
    return out


def Bcells(p, I, typ):
    R = rectangles(p, I, typ)[1]
    return set() if R is None else cells(R)


def signatures(s, keep_lci):
    r = 8 - s
    ans = []
    for I, J in supports(r, s):
        for typ, other_typ in product("PQ", repeat=2):
            for p in permutations(range(1, r + 1)):
                if not (core_ok(p, I, typ) and core_ok(p, J, other_typ)):
                    continue
                z1, z2 = lower(p, I, typ), lower(p, J, other_typ)
                if not (avoids(z1, BAD4) and avoids(z2, BAD4)):
                    continue
                if keep_lci and not avoids(p, LCI):
                    continue
                ans.append((p, I, typ, J, other_typ, z1, z2))
    return ans


def choose_cross(row):
    p, I, typ, J, other_typ, _, _ = row
    inherited_empty = set(empty_map(p, I, typ)) | set(empty_map(p, J, other_typ))
    options = []
    for K in combinations(range(6), 4):
        if len(set(K) & set(I)) != 3 or len(set(K) & set(J)) != 3:
            continue
        if not core_ok(p, K, "Q"):
            continue
        unresolved = set(empty_map(p, K, "Q")) - inherited_empty
        residual_B = Bcells(p, K, "Q") - inherited_empty
        B_inherited = residual_B <= (Bcells(p, I, typ) & Bcells(p, J, other_typ))
        restricted_singular = not avoids(lower(p, K, "Q"), BAD4)
        score = (
            len(unresolved),
            0 if restricted_singular else 1,
            0 if B_inherited else 1,
            label(K, "Q"),
        )
        options.append((score, K, unresolved, residual_B, B_inherited,
                        restricted_singular, lower(p, K, "Q")))
    assert options
    return min(options, key=lambda x: x[0])


def main():
    one_pre_lci = signatures(1, False)
    one_lci = [row for row in one_pre_lci if avoids(row[0], LCI)]
    two = signatures(2, True)

    print("COUNTS overlap=1 before-lci", len(one_pre_lci), "after-lci", len(one_lci))
    print("COUNTS overlap=2 lci", len(two))

    print("\nONE-POINT CERTIFICATES")
    for p, I, typ, J, other_typ, _, _ in one_pre_lci:
        cert = []
        for q in LCI:
            occ = occurrences(q, p)
            if occ:
                cert.append(("".join(map(str, q)), "".join(map(str, occ[0]))))
        print("".join(map(str, p)), label(I, typ), label(J, other_typ), cert)

    print("\nTWO-POINT CROSS CERTIFICATES")
    for row in two:
        p, I, typ, J, other_typ, _, _ = row
        _, K, unresolved, residual_B, B_inherited, singular, z = choose_cross(row)
        middle_region = rectangles(p, K, "Q")[1]
        middle_points = rect_points(p, *middle_region)
        if middle_points:
            raise RuntimeError(
                "Selected cross candidate has a noncore union point in its "
                "middle region: permutation=" + "".join(map(str, p))
                + ", candidate=" + label(K, "Q")
                + ", points=" + str([(i + 1, value) for i, value in middle_points])
            )
        print(
            "".join(map(str, p)), label(I, typ), label(J, other_typ), label(K, "Q"),
            "z=" + "".join(map(str, z)),
            "restricted-singular=" + str(singular),
            "U=" + str(sorted(unresolved)),
            "H=" + str(sorted(residual_B)),
            "H-inherited=" + str(B_inherited),
        )


if __name__ == "__main__":
    main()


==> anc/signature_verify_output.txt <==
COUNTS overlap=1 before-lci 8 after-lci 0
COUNTS overlap=2 lci 20

ONE-POINT CERTIFICATES
4617235 1235Q 2467Q [('351624', '123457')]
4617235 1236Q 2457Q [('351624', '123457')]
6275134 1245P 1367Q [('42513', '12356')]
5741263 1245Q 2367P [('35142', '12467')]
3561724 1246Q 3567Q [('351624', '124567')]
5267413 1256P 3467Q [('42513', '12367')]
4573162 1257Q 3467P [('35142', '13567')]
3561724 1346Q 2567Q [('351624', '124567')]

TWO-POINT CROSS CERTIFICATES
561234 1235Q 1246Q 1234Q z=152634 restricted-singular=True U=[] H=[(2, 4)] H-inherited=True
451623 1235Q 1456Q 1256Q z=241635 restricted-singular=False U=[] H=[] H-inherited=True
534612 1235P 2456Q 2356Q z=513624 restricted-singular=True U=[] H=[] H-inherited=True
561342 1235Q 2456P 1245Q z=351462 restricted-singular=True U=[] H=[] H-inherited=True
451623 1235Q 2456Q 1256Q z=241635 restricted-singular=False U=[] H=[] H-inherited=True
561234 1236Q 1245Q 1234Q z=152634 restricted-singular=True U=[(3, 3)] H=[(2, 4)] H-inherited=True
562314 1236Q 1345P 1234Q z=253614 restricted-singular=True U=[] H=[] H-inherited=True
451623 1236Q 1456Q 1256Q z=241635 restricted-singular=False U=[] H=[] H-inherited=True
451623 1236Q 2456Q 1256Q z=241635 restricted-singular=False U=[] H=[] H-inherited=True
356124 1245Q 2346Q 2345Q z=315264 restricted-singular=False U=[] H=[] H-inherited=True
356124 1245Q 2356Q 2345Q z=315264 restricted-singular=False U=[] H=[] H-inherited=True
456123 1246Q 1345Q 1245Q z=146253 restricted-singular=True U=[] H=[(3, 3)] H-inherited=True
456123 1246Q 1356Q 1256Q z=246135 restricted-singular=True U=[] H=[(3, 3)] H-inherited=True
356124 1345Q 2346Q 2345Q z=315264 restricted-singular=False U=[] H=[] H-inherited=True
456123 1345Q 2346Q 2345Q z=415263 restricted-singular=True U=[] H=[(3, 3)] H-inherited=True
356124 1345Q 2356Q 2345Q z=315264 restricted-singular=False U=[] H=[] H-inherited=True
456123 1356Q 2346Q 2356Q z=425136 restricted-singular=True U=[] H=[(3, 3)] H-inherited=True
345612 1356Q 2456Q 1256Q z=135624 restricted-singular=True U=[] H=[(4, 2)] H-inherited=True
364512 1456Q 2346P 3456Q z=361425 restricted-singular=True U=[] H=[] H-inherited=True
345612 1456Q 2356Q 1256Q z=135624 restricted-singular=True U=[(3, 3)] H=[(4, 2)] H-inherited=True

